OPORP: One Permutation + One Random Projection

Consider two $D$-dimensional data vectors (e.g., embeddings): $u, v$. In many embedding-based retrieval (EBR) applications where the vectors are generated from trained models, $D=256\sim 1024$ are common. In this paper, OPORP (one permutation + one random projection) uses a variant of the ``count-sketch'' type of data structures for achieving data reduction/compression. With OPORP, we first apply a permutation on the data vectors. A random vector $r$ is generated i.i.d. with moments: $E(r_i) = 0, E(r_i^2)=1, E(r_i^3) =0, E(r_i^4)=s$. We multiply (as dot product) $r$ with all permuted data vectors. Then we break the $D$ columns into $k$ equal-length bins and aggregate (i.e., sum) the values in each bin to obtain $k$ samples from each data vector. One crucial step is to normalize the $k$ samples to the unit $l_2$ norm. We show that the estimation variance is essentially: $(s-1)A + \frac{D-k}{D-1}\frac{1}{k}\left[ (1-\rho^2)^2 -2A\right]$, where $A\geq 0$ is a function of the data ($u,v$). This formula reveals several key properties: (1) We need $s=1$. (2) The factor $\frac{D-k}{D-1}$ can be highly beneficial in reducing variances. (3) The term $\frac{1}{k}(1-\rho^2)^2$ is a substantial improvement compared with $\frac{1}{k}(1+\rho^2)$, which corresponds to the un-normalized estimator. We illustrate that by letting the $k$ in OPORP to be $k=1$ and repeat the procedure $m$ times, we exactly recover the work of ``very spars random projections'' (VSRP). This immediately leads to a normalized estimator for VSRP which substantially improves the original estimator of VSRP. In summary, with OPORP, the two key steps: (i) the normalization and (ii) the fixed-length binning scheme, have considerably improved the accuracy in estimating the cosine similarity, which is a routine (and crucial) task in modern embedding-based retrieval (EBR) applications.

==> fig/plot_oposrp_un_2bins.m <==
function plot_oposrp_un_2bins(p,rho,S)


fname = ['../data/GaussData_rho' num2str(rho) '_p' num2str(p) '.txt'];
data = feval('load',fname);
u = data(:,1)';
v = data(:,2)';

u = u/sqrt(sum(u.^2));
v = v/sqrt(sum(v.^2));

fname = ['result/S' num2str(S) 'oposrp_un_rho' num2str(rho) '_p' num2str(p) '.mat'];

feval('load',fname);
for i = 1:length(kk)
    MSEb1(i,:) = mean((Est{i}-rho).^2);
    MAEb1(i,:) = mean(abs(Est{i}-rho));
end

kkb1 = kk;

fname = ['result/S' num2str(S) 'oposrp_un_rho' num2str(rho) '_p' num2str(p) 'bin2.mat'];

feval('load',fname);
for i = 1:length(kk)
    MSEb2(i,:) = mean((Est{i}-rho).^2);
    MAEb2(i,:) = mean(abs(Est{i}-rho));
end
kkb2 = kk;



sum_u2v2 = sum(u.^2.*v.^2);
sum_u3v = sum(u.^3.*v);
sum_uv3 = sum(u.*v.^3);


if(S==2)
    S=1.8;
end
   
fdk = (p-kkb1)./(p-1);
V5b1 = (S-1)*sum_u2v2 + fdk./kkb1.*(sum(u.^2).*sum(v.^2)+(sum(u.*v)).^2-2*sum_u2v2);

V5b2 = (S-1)*sum_u2v2 + 1./kkb2.*(sum(u.^2).*sum(v.^2)+(sum(u.*v)).^2-2*sum_u2v2);


figure;
semilogy(kkb1,MSEb1(:,5),'r-','linewidth',2);hold on; grid on;
semilogy(kkb2,MSEb2(:,5),'b-','linewidth',2);hold on; grid on;
plot(kkb1,V5b1,'r--','linewidth',2);
plot(kkb2,V5b2,'b--','linewidth',2);

%plot(kk,V0,'b--','linewidth',2);


set(gca,'fontsize',20);
xlabel('k'); 
ylabel('MSE');
text(10,0.1, ['D = ' num2str(p) ', \rho = ' num2str(round(rho*100)/100) ', s = ' num2str(S)],'fontsize',20,'color','k','fontweight','bold');

set(gca,'ytick',[1e-6 1e-5 1e-4 1e-3 1e-2 1e-1 1])
set(gca,'ylim',[1e-3,1]);
set(gca,'xtick',[0 250 500 750 1000]);
set(gca,'yminorgrid','off')
text(10,0.1, ['Bin #1'],'fontsize',20,'color','r','fontweight','bold');
text(10,0.1, ['Bin #2'],'fontsize',20,'color','b','fontweight','bold');


